Tensor Loop Reduction via the Baikov Representation and an Auxiliary Vector

In this paper, we introduce a simple and efficient approach for the general reduction of one-loop integrals. Our method employs the introduction of an auxiliary vector and the identification of the tensor structure as an auxiliary propagator. This key insight allows us to express a wide range of one-loop integrals, encompassing both tensor structures and higher poles, in the Baikov representation. By establishing an integral-by-parts (IBP) relation, we derive a recursive formula that systematically solves the one-loop reduction problem, even in the presence of various degenerate cases. Our proposed strategy is characterized by its simplicity and effectiveness, offering a significant advancement in the field of one-loop calculations.

==> anc/pentagon.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     96166,       2257]
NotebookOptionsPosition[     95078,       2228]
NotebookOutlinePosition[     95485,       2245]
CellTagsIndexPosition[     95442,       2242]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["r", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "r=2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c51d6a6a-8173-4d38-9759-7bc8fdf2c331"],
 " for pentagon"
}], "Chapter",
 CellChangeTimes->{{3.919133739682775*^9, 3.919133758227619*^9}, {
  3.919134368036787*^9, 
  3.91913438113161*^9}},ExpressionUUID->"49a8b14a-7ffe-4993-94ad-\
3b084048bb25"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      SubsuperscriptBox[
       StyleBox["C", "TI"], 
       RowBox[{"5", ";", 
         OverscriptBox["45", "^"]}], 
       RowBox[{"(", "2", ")"}]], TraditionalForm], "errors" -> {}, "input" -> 
    "C_{5;\\widehat{45}}^{(2)}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], 
  TraditionalForm]],ExpressionUUID->"8111e545-7362-45a7-be8c-d5859e23c8f2"]], \
"Section",
 CellChangeTimes->{
  3.9191348039979277`*^9},ExpressionUUID->"d2f419bf-5e35-4a2a-8843-\
19d691db3b22"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s03", " ", "s04", " ", 
         SuperscriptBox["s12", "2"]}], "-", 
        RowBox[{"s02", " ", "s04", " ", "s12", " ", "s13"}], "-", 
        RowBox[{"s02", " ", "s03", " ", "s12", " ", "s14"}], "+", 
        RowBox[{
         SuperscriptBox["s02", "2"], " ", "s13", " ", "s14"}], "-", 
        RowBox[{"s03", " ", "s04", " ", "s11", " ", "s22"}], "+", 
        RowBox[{"s01", " ", "s04", " ", "s13", " ", "s22"}], "+", 
        RowBox[{"s01", " ", "s03", " ", "s14", " ", "s22"}], "-", 
        RowBox[{"s00", " ", "s13", " ", "s14", " ", "s22"}], "+", 
        RowBox[{"s02", " ", "s04", " ", "s11", " ", "s23"}], "-", 
        RowBox[{"s01", " ", "s04", " ", "s12", " ", "s23"}], "-", 
        RowBox[{"s01", " ", "s02", " ", "s14", " ", "s23"}], "+", 
        RowBox[{"s00", " ", "s12", " ", "s14", " ", "s23"}], "+", 
        RowBox[{"s02", " ", "s03", " ", "s11", " ", "s24"}], "-", 
        RowBox[{"s01", " ", "s03", " ", "s12", " ", "s24"}], "-", 
        RowBox[{"s01", " ", "s02", " ", "s13", " ", "s24"}], "+", 
        RowBox[{"s00", " ", "s12", " ", "s13", " ", "s24"}], "+", 
        RowBox[{
         SuperscriptBox["s01", "2"], " ", "s23", " ", "s24"}], "-", 
        RowBox[{"s00", " ", "s11", " ", "s23", " ", "s24"}], "-", 
        RowBox[{
         SuperscriptBox["s02", "2"], " ", "s11", " ", "s34"}], "+", 
        RowBox[{"2", " ", "s01", " ", "s02", " ", "s12", " ", "s34"}], "-", 
        RowBox[{"s00", " ", 
         SuperscriptBox["s12", "2"], " ", "s34"}], "-", 
        RowBox[{
         SuperscriptBox["s01", "2"], " ", "s22", " ", "s34"}], "+", 
        RowBox[{"s00", " ", "s11", " ", "s22", " ", "s34"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["s03", "2"]}], " ", 
              SuperscriptBox["s12", "2"]}], "+", 
             RowBox[{"2", " ", "s02", " ", "s03", " ", "s12", " ", "s13"}], 
             "-", 
             RowBox[{
              SuperscriptBox["s02", "2"], " ", 
              SuperscriptBox["s13", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s03", "2"], " ", "s11", " ", "s22"}], "-", 
             RowBox[{"2", " ", "s01", " ", "s03", " ", "s13", " ", "s22"}], 
             "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s02"}], " ", "s03", " ", "s11"}], "+", 
                RowBox[{"s01", " ", "s03", " ", "s12"}], "+", 
                RowBox[{"s01", " ", "s02", " ", "s13"}]}], ")"}], " ", 
              "s23"}], "-", 
             RowBox[{
              SuperscriptBox["s01", "2"], " ", 
              SuperscriptBox["s23", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s02", "2"], " ", "s11", " ", "s33"}], "-", 
             RowBox[{"2", " ", "s01", " ", "s02", " ", "s12", " ", "s33"}], 
             "+", 
             RowBox[{
              SuperscriptBox["s01", "2"], " ", "s22", " ", "s33"}], "+", 
             RowBox[{"s00", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["s13", "2"], " ", "s22"}], "-", 
                RowBox[{"2", " ", "s12", " ", "s13", " ", "s23"}], "+", 
                RowBox[{"s11", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["s12", "2"], " ", "s33"}], "-", 
                RowBox[{"s11", " ", "s22", " ", "s33"}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s13", " ", "s14", " ", "s22"}], "-", 
             RowBox[{"s12", " ", "s14", " ", "s23"}], "-", 
             RowBox[{"s12", " ", "s13", " ", "s24"}], "+", 
             RowBox[{"s11", " ", "s23", " ", "s24"}], "+", 
             RowBox[{
              SuperscriptBox["s12", "2"], " ", "s34"}], "-", 
             RowBox[{"s11", " ", "s22", " ", "s34"}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["s13", "2"], " ", "s22"}], "-", 
             RowBox[{"2", " ", "s12", " ", "s13", " ", "s23"}], "+", 
             RowBox[{
              SuperscriptBox["s12", "2"], " ", "s33"}], "+", 
             RowBox[{"s11", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s23", "2"], "-", 
                RowBox[{"s22", " ", "s33"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s03", " ", 
              SuperscriptBox["s12", "2"]}], "-", 
             RowBox[{"s02", " ", "s12", " ", "s13"}], "-", 
             RowBox[{"s03", " ", "s11", " ", "s22"}], "+", 
             RowBox[{"s01", " ", "s13", " ", "s22"}], "+", 
             RowBox[{"s02", " ", "s11", " ", "s23"}], "-", 
             RowBox[{"s01", " ", "s12", " ", "s23"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s04", " ", "s11", " ", 
              SuperscriptBox["s23", "2"]}], "-", 
             RowBox[{"s03", " ", "s11", " ", "s23", " ", "s24"}], "+", 
             RowBox[{
              SuperscriptBox["s13", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s04", " ", "s22"}], "-", 
                RowBox[{"s02", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"s04", " ", 
              SuperscriptBox["s12", "2"], " ", "s33"}], "-", 
             RowBox[{"s04", " ", "s11", " ", "s22", " ", "s33"}], "+", 
             RowBox[{"s02", " ", "s11", " ", "s24", " ", "s33"}], "-", 
             RowBox[{"s01", " ", "s12", " ", "s24", " ", "s33"}], "+", 
             RowBox[{"s14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s03"}], " ", "s13", " ", "s22"}], "+", 
                RowBox[{"s03", " ", "s12", " ", "s23"}], "+", 
                RowBox[{"s02", " ", "s13", " ", "s23"}], "-", 
                RowBox[{"s01", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"s02", " ", "s12", " ", "s33"}], "+", 
                RowBox[{"s01", " ", "s22", " ", "s33"}]}], ")"}]}], "-", 
             RowBox[{"s03", " ", 
              SuperscriptBox["s12", "2"], " ", "s34"}], "+", 
             RowBox[{"s03", " ", "s11", " ", "s22", " ", "s34"}], "-", 
             RowBox[{"s02", " ", "s11", " ", "s23", " ", "s34"}], "+", 
             RowBox[{"s01", " ", "s12", " ", "s23", " ", "s34"}], "+", 
             RowBox[{"s13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s04", " ", "s12", " ", "s23"}], 
                "+", 
                RowBox[{"s03", " ", "s12", " ", "s24"}], "+", 
                RowBox[{"s01", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"s02", " ", "s12", " ", "s34"}], "-", 
                RowBox[{"s01", " ", "s22", " ", "s34"}]}], ")"}]}]}], ")"}]}],
           ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["s13", "2"], " ", "s22"}], "-", 
             RowBox[{"2", " ", "s12", " ", "s13", " ", "s23"}], "+", 
             RowBox[{
              SuperscriptBox["s12", "2"], " ", "s33"}], "+", 
             RowBox[{"s11", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s23", "2"], "-", 
                RowBox[{"s22", " ", "s33"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s04", " ", 
              SuperscriptBox["s12", "2"]}], "-", 
             RowBox[{"s02", " ", "s12", " ", "s14"}], "-", 
             RowBox[{"s04", " ", "s11", " ", "s22"}], "+", 
             RowBox[{"s01", " ", "s14", " ", "s22"}], "+", 
             RowBox[{"s02", " ", "s11", " ", "s24"}], "-", 
             RowBox[{"s01", " ", "s12", " ", "s24"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["s14", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s03", " ", "s22"}], "-", 
                RowBox[{"s02", " ", "s23"}]}], ")"}]}], "-", 
             RowBox[{"s04", " ", "s11", " ", "s23", " ", "s24"}], "+", 
             RowBox[{"s03", " ", "s11", " ", 
              SuperscriptBox["s24", "2"]}], "-", 
             RowBox[{"s04", " ", 
              SuperscriptBox["s12", "2"], " ", "s34"}], "+", 
             RowBox[{"s04", " ", "s11", " ", "s22", " ", "s34"}], "-", 
             RowBox[{"s02", " ", "s11", " ", "s24", " ", "s34"}], "+", 
             RowBox[{"s01", " ", "s12", " ", "s24", " ", "s34"}], "+", 
             RowBox[{"s14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s04"}], " ", "s13", " ", "s22"}], "+", 
                RowBox[{"s04", " ", "s12", " ", "s23"}], "-", 
                RowBox[{"2", " ", "s03", " ", "s12", " ", "s24"}], "+", 
                RowBox[{"s02", " ", "s13", " ", "s24"}], "+", 
                RowBox[{"s01", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"s02", " ", "s12", " ", "s34"}], "-", 
                RowBox[{"s01", " ", "s22", " ", "s34"}]}], ")"}]}], "+", 
             RowBox[{"s03", " ", 
              SuperscriptBox["s12", "2"], " ", "s44"}], "-", 
             RowBox[{"s03", " ", "s11", " ", "s22", " ", "s44"}], "+", 
             RowBox[{"s02", " ", "s11", " ", "s23", " ", "s44"}], "-", 
             RowBox[{"s01", " ", "s12", " ", "s23", " ", "s44"}], "+", 
             RowBox[{"s13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s04", " ", "s12", " ", "s24"}], "-", 
                RowBox[{"s01", " ", 
                 SuperscriptBox["s24", "2"]}], "-", 
                RowBox[{"s02", " ", "s12", " ", "s44"}], "+", 
                RowBox[{"s01", " ", "s22", " ", "s44"}]}], ")"}]}]}], ")"}]}],
           ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["s14", "2"], " ", "s22"}], "-", 
             RowBox[{"2", " ", "s12", " ", "s14", " ", "s24"}], "+", 
             RowBox[{
              SuperscriptBox["s12", "2"], " ", "s44"}], "+", 
             RowBox[{"s11", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s24", "2"], "-", 
                RowBox[{"s22", " ", "s44"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s13", " ", "s14", " ", "s22"}], "-", 
             RowBox[{"s12", " ", "s14", " ", "s23"}], "-", 
             RowBox[{"s12", " ", "s13", " ", "s24"}], "+", 
             RowBox[{"s11", " ", "s23", " ", "s24"}], "+", 
             RowBox[{
              SuperscriptBox["s12", "2"], " ", "s34"}], "-", 
             RowBox[{"s11", " ", "s22", " ", "s34"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["s04", "2"]}], " ", 
              SuperscriptBox["s12", "2"]}], "+", 
             RowBox[{"2", " ", "s02", " ", "s04", " ", "s12", " ", "s14"}], 
             "-", 
             RowBox[{
              SuperscriptBox["s02", "2"], " ", 
              SuperscriptBox["s14", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s04", "2"], " ", "s11", " ", "s22"}], "-", 
             RowBox[{"2", " ", "s01", " ", "s04", " ", "s14", " ", "s22"}], 
             "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s02"}], " ", "s04", " ", "s11"}], "+", 
                RowBox[{"s01", " ", "s04", " ", "s12"}], "+", 
                RowBox[{"s01", " ", "s02", " ", "s14"}]}], ")"}], " ", 
              "s24"}], "-", 
             RowBox[{
              SuperscriptBox["s01", "2"], " ", 
              SuperscriptBox["s24", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s02", "2"], " ", "s11", " ", "s44"}], "-", 
             RowBox[{"2", " ", "s01", " ", "s02", " ", "s12", " ", "s44"}], 
             "+", 
             RowBox[{
              SuperscriptBox["s01", "2"], " ", "s22", " ", "s44"}], "+", 
             RowBox[{"s00", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["s14", "2"], " ", "s22"}], "-", 
                RowBox[{"2", " ", "s12", " ", "s14", " ", "s24"}], "+", 
                RowBox[{"s11", " ", 
                 SuperscriptBox["s24", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["s12", "2"], " ", "s44"}], "-", 
                RowBox[{"s11", " ", "s22", " ", "s44"}]}], ")"}]}]}], ")"}]}],
           ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["s14", "2"], " ", "s22"}], "-", 
             RowBox[{"2", " ", "s12", " ", "s14", " ", "s24"}], "+", 
             RowBox[{
              SuperscriptBox["s12", "2"], " ", "s44"}], "+", 
             RowBox[{"s11", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s24", "2"], "-", 
                RowBox[{"s22", " ", "s44"}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s11", " ", 
         SuperscriptBox["s24", "2"], " ", "s33"}], "+", 
        RowBox[{
         SuperscriptBox["s14", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["s23", "2"]}], "+", 
           RowBox[{"s22", " ", "s33"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "s11", " ", "s23", " ", "s24", " ", "s34"}], "-", 
        RowBox[{
         SuperscriptBox["s12", "2"], " ", 
         SuperscriptBox["s34", "2"]}], "+", 
        RowBox[{"s11", " ", "s22", " ", 
         SuperscriptBox["s34", "2"]}], "+", 
        RowBox[{"2", " ", "s14", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s13", " ", "s23", " ", "s24"}], "-", 
           RowBox[{"s12", " ", "s24", " ", "s33"}], "-", 
           RowBox[{"s13", " ", "s22", " ", "s34"}], "+", 
           RowBox[{"s12", " ", "s23", " ", "s34"}]}], ")"}]}], "+", 
        RowBox[{"s11", " ", 
         SuperscriptBox["s23", "2"], " ", "s44"}], "+", 
        RowBox[{
         SuperscriptBox["s12", "2"], " ", "s33", " ", "s44"}], "-", 
        RowBox[{"s11", " ", "s22", " ", "s33", " ", "s44"}], "+", 
        RowBox[{
         SuperscriptBox["s13", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["s24", "2"]}], "+", 
           RowBox[{"s22", " ", "s44"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "s12", " ", "s13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s24", " ", "s34"}], "-", 
           RowBox[{"s23", " ", "s44"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.919134786042341*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"b979d8ec-b674-4984-9b65-ec4db09a7bce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      SubsuperscriptBox[
       StyleBox["C", "TI"], 
       RowBox[{"5", ";", 
         OverscriptBox["5", "^"]}], 
       RowBox[{"(", "2", ")"}]], TraditionalForm], "errors" -> {}, "input" -> 
    "C_{5;\\widehat{5}}^{(2)}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], 
  TraditionalForm]],ExpressionUUID->"6f25e564-f2d2-4193-a88b-0c9e634b1d01"]], \
"Section",
 CellChangeTimes->{
  3.9191337782305098`*^9},ExpressionUUID->"97c9e3bf-2316-4739-bfe9-\
433ad8d930c8"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "s03"}], " ", "s04", " ", "s11", " ", "s13", " ", 
         "s22"}], "+", 
        RowBox[{"s03", " ", "s04", " ", "s12", " ", "s13", " ", "s22"}], "-", 
        
        RowBox[{"s02", " ", "s04", " ", 
         SuperscriptBox["s13", "2"], " ", "s22"}], "+", 
        RowBox[{
         SuperscriptBox["s03", "2"], " ", "s11", " ", "s14", " ", "s22"}], 
        "-", 
        RowBox[{
         SuperscriptBox["s03", "2"], " ", "s12", " ", "s14", " ", "s22"}], 
        "+", 
        RowBox[{"s02", " ", "s03", " ", "s13", " ", "s14", " ", "s22"}], "+", 
        
        RowBox[{"s03", " ", "s04", " ", "s11", " ", "s12", " ", "s23"}], "+", 
        
        RowBox[{"s02", " ", "s04", " ", "s11", " ", "s13", " ", "s23"}], "-", 
        
        RowBox[{
        "2", " ", "s02", " ", "s03", " ", "s11", " ", "s14", " ", "s23"}], 
        "-", 
        RowBox[{"s03", " ", "s04", " ", "s11", " ", "s22", " ", "s23"}], "+", 
        
        RowBox[{"s01", " ", "s04", " ", "s13", " ", "s22", " ", "s23"}], "+", 
        
        RowBox[{"s01", " ", "s03", " ", "s14", " ", "s22", " ", "s23"}], "-", 
        
        RowBox[{"s00", " ", "s13", " ", "s14", " ", "s22", " ", "s23"}], "-", 
        
        RowBox[{"s01", " ", "s04", " ", "s11", " ", 
         SuperscriptBox["s23", "2"]}], "+", 
        RowBox[{"s00", " ", "s11", " ", "s14", " ", 
         SuperscriptBox["s23", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["s03", "2"], " ", "s11", " ", "s12", " ", "s24"}], 
        "+", 
        RowBox[{"s02", " ", "s03", " ", "s11", " ", "s13", " ", "s24"}], "+", 
        
        RowBox[{
         SuperscriptBox["s03", "2"], " ", "s11", " ", "s22", " ", "s24"}], 
        "-", 
        RowBox[{
        "2", " ", "s01", " ", "s03", " ", "s13", " ", "s22", " ", "s24"}], 
        "+", 
        RowBox[{"s00", " ", 
         SuperscriptBox["s13", "2"], " ", "s22", " ", "s24"}], "+", 
        RowBox[{"s01", " ", "s03", " ", "s11", " ", "s23", " ", "s24"}], "-", 
        
        RowBox[{"s00", " ", "s11", " ", "s13", " ", "s23", " ", "s24"}], "-", 
        
        RowBox[{"s02", " ", "s04", " ", "s11", " ", "s12", " ", "s33"}], "-", 
        
        RowBox[{"s03", " ", "s04", " ", 
         SuperscriptBox["s12", "2"], " ", "s33"}], "+", 
        RowBox[{"s02", " ", "s04", " ", "s12", " ", "s13", " ", "s33"}], "+", 
        
        RowBox[{
         SuperscriptBox["s02", "2"], " ", "s11", " ", "s14", " ", "s33"}], 
        "+", 
        RowBox[{"s02", " ", "s03", " ", "s12", " ", "s14", " ", "s33"}], "-", 
        
        RowBox[{
         SuperscriptBox["s02", "2"], " ", "s13", " ", "s14", " ", "s33"}], 
        "+", 
        RowBox[{"s01", " ", "s04", " ", "s11", " ", "s22", " ", "s33"}], "+", 
        
        RowBox[{"s02", " ", "s04", " ", "s11", " ", "s22", " ", "s33"}], "+", 
        
        RowBox[{"s03", " ", "s04", " ", "s11", " ", "s22", " ", "s33"}], "-", 
        
        RowBox[{"s01", " ", "s04", " ", "s12", " ", "s22", " ", "s33"}], "-", 
        
        RowBox[{"s01", " ", "s04", " ", "s13", " ", "s22", " ", "s33"}], "-", 
        
        RowBox[{"s01", " ", "s02", " ", "s14", " ", "s22", " ", "s33"}], "-", 
        
        RowBox[{"s01", " ", "s03", " ", "s14", " ", "s22", " ", "s33"}], "-", 
        
        RowBox[{"s00", " ", "s11", " ", "s14", " ", "s22", " ", "s33"}], "+", 
        
        RowBox[{"s00", " ", "s12", " ", "s14", " ", "s22", " ", "s33"}], "+", 
        
        RowBox[{"s00", " ", "s13", " ", "s14", " ", "s22", " ", "s33"}], "-", 
        
        RowBox[{"s02", " ", "s04", " ", "s11", " ", "s23", " ", "s33"}], "+", 
        
        RowBox[{"s01", " ", "s04", " ", "s12", " ", "s23", " ", "s33"}], "+", 
        
        RowBox[{"s01", " ", "s02", " ", "s14", " ", "s23", " ", "s33"}], "-", 
        
        RowBox[{"s00", " ", "s12", " ", "s14", " ", "s23", " ", "s33"}], "-", 
        
        RowBox[{"s01", " ", "s02", " ", "s11", " ", "s24", " ", "s33"}], "-", 
        
        RowBox[{"s02", " ", "s03", " ", "s11", " ", "s24", " ", "s33"}], "+", 
        
        RowBox[{"s01", " ", "s03", " ", "s12", " ", "s24", " ", "s33"}], "+", 
        
        RowBox[{"s00", " ", "s11", " ", "s12", " ", "s24", " ", "s33"}], "+", 
        
        RowBox[{"s01", " ", "s02", " ", "s13", " ", "s24", " ", "s33"}], "-", 
        
        RowBox[{"s00", " ", "s12", " ", "s13", " ", "s24", " ", "s33"}], "+", 
        
        RowBox[{
         SuperscriptBox["s01", "2"], " ", "s22", " ", "s24", " ", "s33"}], 
        "-", 
        RowBox[{"s00", " ", "s11", " ", "s22", " ", "s24", " ", "s33"}], "-", 
        
        RowBox[{
         SuperscriptBox["s01", "2"], " ", "s23", " ", "s24", " ", "s33"}], 
        "+", 
        RowBox[{"s00", " ", "s11", " ", "s23", " ", "s24", " ", "s33"}], "+", 
        
        RowBox[{"s02", " ", "s03", " ", "s11", " ", "s12", " ", "s34"}], "-", 
        
        RowBox[{
         SuperscriptBox["s02", "2"], " ", "s11", " ", "s13", " ", "s34"}], 
        "-", 
        RowBox[{"s01", " ", "s03", " ", "s11", " ", "s22", " ", "s34"}], "-", 
        
        RowBox[{"s02", " ", "s03", " ", "s11", " ", "s22", " ", "s34"}], "+", 
        
        RowBox[{"s01", " ", "s03", " ", "s12", " ", "s22", " ", "s34"}], "+", 
        
        RowBox[{"s01", " ", "s02", " ", "s13", " ", "s22", " ", "s34"}], "+", 
        
        RowBox[{"s00", " ", "s11", " ", "s13", " ", "s22", " ", "s34"}], "-", 
        
        RowBox[{"s00", " ", "s12", " ", "s13", " ", "s22", " ", "s34"}], "+", 
        
        RowBox[{"s01", " ", "s02", " ", "s11", " ", "s23", " ", "s34"}], "-", 
        
        RowBox[{"s00", " ", "s11", " ", "s12", " ", "s23", " ", "s34"}], "-", 
        
        RowBox[{
         SuperscriptBox["s01", "2"], " ", "s22", " ", "s23", " ", "s34"}], 
        "+", 
        RowBox[{"s00", " ", "s11", " ", "s22", " ", "s23", " ", "s34"}], "+", 
        
        RowBox[{
         SuperscriptBox["s02", "2"], " ", "s11", " ", "s33", " ", "s34"}], 
        "-", 
        RowBox[{
        "2", " ", "s01", " ", "s02", " ", "s12", " ", "s33", " ", "s34"}], 
        "+", 
        RowBox[{"s00", " ", 
         SuperscriptBox["s12", "2"], " ", "s33", " ", "s34"}], "+", 
        RowBox[{
         SuperscriptBox["s01", "2"], " ", "s22", " ", "s33", " ", "s34"}], 
        "-", 
        RowBox[{"s00", " ", "s11", " ", "s22", " ", "s33", " ", "s34"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s02", " ", 
              SuperscriptBox["s13", "2"], " ", "s22"}], "+", 
             RowBox[{"s12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s03", " ", "s12"}], "+", 
                RowBox[{"s01", " ", "s22"}], "-", 
                RowBox[{"s01", " ", "s23"}]}], ")"}], " ", "s33"}], "+", 
             RowBox[{"s11", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s03", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "s12"}], "+", "s22"}], ")"}], " ", "s23"}], 
                "+", 
                RowBox[{"s01", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"s02", " ", "s12", " ", "s33"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s01", "+", "s02", "+", "s03"}], ")"}], " ", "s22", 
                 " ", "s33"}], "+", 
                RowBox[{"s02", " ", "s23", " ", "s33"}]}], ")"}]}], "-", 
             RowBox[{"s13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s22", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s03", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "s11"}], "+", "s12"}], ")"}]}], "+", 
                   RowBox[{"s01", " ", "s23"}], "-", 
                   RowBox[{"s01", " ", "s33"}]}], ")"}]}], "+", 
                RowBox[{"s02", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s11", " ", "s23"}], "+", 
                   RowBox[{"s12", " ", "s33"}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s04", " ", "s11", " ", 
              SuperscriptBox["s23", "2"]}], "-", 
             RowBox[{"s03", " ", "s11", " ", "s23", " ", "s24"}], "+", 
             RowBox[{
              SuperscriptBox["s13", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s04", " ", "s22"}], "-", 
                RowBox[{"s02", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"s04", " ", 
              SuperscriptBox["s12", "2"], " ", "s33"}], "-", 
             RowBox[{"s04", " ", "s11", " ", "s22", " ", "s33"}], "+", 
             RowBox[{"s02", " ", "s11", " ", "s24", " ", "s33"}], "-", 
             RowBox[{"s01", " ", "s12", " ", "s24", " ", "s33"}], "+", 
             RowBox[{"s14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s03"}], " ", "s13", " ", "s22"}], "+", 
                RowBox[{"s03", " ", "s12", " ", "s23"}], "+", 
                RowBox[{"s02", " ", "s13", " ", "s23"}], "-", 
                RowBox[{"s01", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"s02", " ", "s12", " ", "s33"}], "+", 
                RowBox[{"s01", " ", "s22", " ", "s33"}]}], ")"}]}], "-", 
             RowBox[{"s03", " ", 
              SuperscriptBox["s12", "2"], " ", "s34"}], "+", 
             RowBox[{"s03", " ", "s11", " ", "s22", " ", "s34"}], "-", 
             RowBox[{"s02", " ", "s11", " ", "s23", " ", "s34"}], "+", 
             RowBox[{"s01", " ", "s12", " ", "s23", " ", "s34"}], "+", 
             RowBox[{"s13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s04", " ", "s12", " ", "s23"}], 
                "+", 
                RowBox[{"s03", " ", "s12", " ", "s24"}], "+", 
                RowBox[{"s01", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"s02", " ", "s12", " ", "s34"}], "-", 
                RowBox[{"s01", " ", "s22", " ", "s34"}]}], ")"}]}]}], ")"}]}],
           ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["s13", "2"], " ", "s22"}], "-", 
             RowBox[{"2", " ", "s12", " ", "s13", " ", "s23"}], "+", 
             RowBox[{
              SuperscriptBox["s12", "2"], " ", "s33"}], "+", 
             RowBox[{"s11", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s23", "2"], "-", 
                RowBox[{"s22", " ", "s33"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["s03", "2"]}], " ", 
              SuperscriptBox["s12", "2"]}], "+", 
             RowBox[{"2", " ", "s02", " ", "s03", " ", "s12", " ", "s13"}], 
             "-", 
             RowBox[{
              SuperscriptBox["s02", "2"], " ", 
              SuperscriptBox["s13", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s03", "2"], " ", "s11", " ", "s22"}], "-", 
             RowBox[{"2", " ", "s01", " ", "s03", " ", "s13", " ", "s22"}], 
             "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s02"}], " ", "s03", " ", "s11"}], "+", 
                RowBox[{"s01", " ", "s03", " ", "s12"}], "+", 
                RowBox[{"s01", " ", "s02", " ", "s13"}]}], ")"}], " ", 
              "s23"}], "-", 
             RowBox[{
              SuperscriptBox["s01", "2"], " ", 
              SuperscriptBox["s23", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s02", "2"], " ", "s11", " ", "s33"}], "-", 
             RowBox[{"2", " ", "s01", " ", "s02", " ", "s12", " ", "s33"}], 
             "+", 
             RowBox[{
              SuperscriptBox["s01", "2"], " ", "s22", " ", "s33"}], "+", 
             RowBox[{"s00", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["s13", "2"], " ", "s22"}], "-", 
                RowBox[{"2", " ", "s12", " ", "s13", " ", "s23"}], "+", 
                RowBox[{"s11", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["s12", "2"], " ", "s33"}], "-", 
                RowBox[{"s11", " ", "s22", " ", "s33"}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["s13", "2"], " ", "s22", " ", "s24"}], "+", 
             RowBox[{"s12", " ", "s33", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s14", " ", "s22"}], "-", 
                RowBox[{"s14", " ", "s23"}], "+", 
                RowBox[{"s12", " ", "s34"}]}], ")"}]}], "-", 
             RowBox[{"s13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"s14", " ", "s22", " ", 
                 RowBox[{"(", 
                  RowBox[{"s23", "-", "s33"}], ")"}]}], "+", 
                RowBox[{"s12", " ", "s24", " ", "s33"}], "-", 
                RowBox[{"s11", " ", "s22", " ", "s34"}], "+", 
                RowBox[{"s12", " ", "s22", " ", "s34"}]}], ")"}]}], "+", 
             RowBox[{"s11", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s14", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"s14", " ", "s22", " ", "s33"}], "+", 
                RowBox[{"s12", " ", "s24", " ", "s33"}], "-", 
                RowBox[{"s22", " ", "s24", " ", "s33"}], "+", 
                RowBox[{"s23", " ", "s24", " ", "s33"}], "-", 
                RowBox[{"s12", " ", "s23", " ", "s34"}], "+", 
                RowBox[{"s22", " ", "s23", " ", "s34"}], "-", 
                RowBox[{"s22", " ", "s33", " ", "s34"}]}], ")"}]}]}], ")"}]}],
           ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["s13", "2"], " ", "s22"}], "-", 
             RowBox[{"2", " ", "s12", " ", "s13", " ", "s23"}], "+", 
             RowBox[{
              SuperscriptBox["s12", "2"], " ", "s33"}], "+", 
             RowBox[{"s11", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s23", "2"], "-", 
                RowBox[{"s22", " ", "s33"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["s03", "2"], " ", 
         SuperscriptBox["s12", "2"], " ", "s44"}], "-", 
        RowBox[{
        "2", " ", "s02", " ", "s03", " ", "s12", " ", "s13", " ", "s44"}], 
        "+", 
        RowBox[{
         SuperscriptBox["s02", "2"], " ", 
         SuperscriptBox["s13", "2"], " ", "s44"}], "-", 
        RowBox[{
         SuperscriptBox["s03", "2"], " ", "s11", " ", "s22", " ", "s44"}], 
        "+", 
        RowBox[{
        "2", " ", "s01", " ", "s03", " ", "s13", " ", "s22", " ", "s44"}], 
        "-", 
        RowBox[{"s00", " ", 
         SuperscriptBox["s13", "2"], " ", "s22", " ", "s44"}], "+", 
        RowBox[{
        "2", " ", "s02", " ", "s03", " ", "s11", " ", "s23", " ", "s44"}], 
        "-", 
        RowBox[{
        "2", " ", "s01", " ", "s03", " ", "s12", " ", "s23", " ", "s44"}], 
        "-", 
        RowBox[{
        "2", " ", "s01", " ", "s02", " ", "s13", " ", "s23", " ", "s44"}], 
        "+", 
        RowBox[{
        "2", " ", "s00", " ", "s12", " ", "s13", " ", "s23", " ", "s44"}], 
        "+", 
        RowBox[{
         SuperscriptBox["s01", "2"], " ", 
         SuperscriptBox["s23", "2"], " ", "s44"}], "-", 
        RowBox[{"s00", " ", "s11", " ", 
         SuperscriptBox["s23", "2"], " ", "s44"}], "-", 
        RowBox[{
         SuperscriptBox["s02", "2"], " ", "s11", " ", "s33", " ", "s44"}], 
        "+", 
        RowBox[{
        "2", " ", "s01", " ", "s02", " ", "s12", " ", "s33", " ", "s44"}], 
        "-", 
        RowBox[{"s00", " ", 
         SuperscriptBox["s12", "2"], " ", "s33", " ", "s44"}], "-", 
        RowBox[{
         SuperscriptBox["s01", "2"], " ", "s22", " ", "s33", " ", "s44"}], 
        "+", 
        RowBox[{"s00", " ", "s11", " ", "s22", " ", "s33", " ", "s44"}], "+", 
        
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["s03", "2"]}], " ", 
            SuperscriptBox["s12", "2"]}], "+", 
           RowBox[{"2", " ", "s02", " ", "s03", " ", "s12", " ", "s13"}], "-", 
           RowBox[{
            SuperscriptBox["s02", "2"], " ", 
            SuperscriptBox["s13", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s03", "2"], " ", "s11", " ", "s22"}], "-", 
           RowBox[{"2", " ", "s01", " ", "s03", " ", "s13", " ", "s22"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "s02"}], " ", "s03", " ", "s11"}], "+", 
              RowBox[{"s01", " ", "s03", " ", "s12"}], "+", 
              RowBox[{"s01", " ", "s02", " ", "s13"}]}], ")"}], " ", "s23"}], 
           "-", 
           RowBox[{
            SuperscriptBox["s01", "2"], " ", 
            SuperscriptBox["s23", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s02", "2"], " ", "s11", " ", "s33"}], "-", 
           RowBox[{"2", " ", "s01", " ", "s02", " ", "s12", " ", "s33"}], "+", 
           RowBox[{
            SuperscriptBox["s01", "2"], " ", "s22", " ", "s33"}], "+", 
           RowBox[{"s00", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s13", "2"], " ", "s22"}], "-", 
              RowBox[{"2", " ", "s12", " ", "s13", " ", "s23"}], "+", 
              RowBox[{"s11", " ", 
               SuperscriptBox["s23", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s12", "2"], " ", "s33"}], "-", 
              RowBox[{"s11", " ", "s22", " ", "s33"}]}], ")"}]}]}], ")"}], 
         " ", "s44"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s04", " ", "s11", " ", 
              SuperscriptBox["s23", "2"]}], "-", 
             RowBox[{"s03", " ", "s11", " ", "s23", " ", "s24"}], "+", 
             RowBox[{
              SuperscriptBox["s13", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s04", " ", "s22"}], "-", 
                RowBox[{"s02", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"s04", " ", 
              SuperscriptBox["s12", "2"], " ", "s33"}], "-", 
             RowBox[{"s04", " ", "s11", " ", "s22", " ", "s33"}], "+", 
             RowBox[{"s02", " ", "s11", " ", "s24", " ", "s33"}], "-", 
             RowBox[{"s01", " ", "s12", " ", "s24", " ", "s33"}], "+", 
             RowBox[{"s14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s03"}], " ", "s13", " ", "s22"}], "+", 
                RowBox[{"s03", " ", "s12", " ", "s23"}], "+", 
                RowBox[{"s02", " ", "s13", " ", "s23"}], "-", 
                RowBox[{"s01", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"s02", " ", "s12", " ", "s33"}], "+", 
                RowBox[{"s01", " ", "s22", " ", "s33"}]}], ")"}]}], "-", 
             RowBox[{"s03", " ", 
              SuperscriptBox["s12", "2"], " ", "s34"}], "+", 
             RowBox[{"s03", " ", "s11", " ", "s22", " ", "s34"}], "-", 
             RowBox[{"s02", " ", "s11", " ", "s23", " ", "s34"}], "+", 
             RowBox[{"s01", " ", "s12", " ", "s23", " ", "s34"}], "+", 
             RowBox[{"s13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s04", " ", "s12", " ", "s23"}], 
                "+", 
                RowBox[{"s03", " ", "s12", " ", "s24"}], "+", 
                RowBox[{"s01", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"s02", " ", "s12", " ", "s34"}], "-", 
                RowBox[{"s01", " ", "s22", " ", "s34"}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s04"}], " ", 
              SuperscriptBox["s13", "2"], " ", "s22", " ", "s24"}], "+", 
             RowBox[{"s04", " ", "s12", " ", "s13", " ", "s24", " ", "s33"}], 
             "-", 
             RowBox[{"s01", " ", "s13", " ", 
              SuperscriptBox["s24", "2"], " ", "s33"}], "+", 
             RowBox[{
              SuperscriptBox["s14", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s03"}], " ", "s22", " ", "s23"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s02", "+", "s03"}], ")"}], " ", "s22", " ", 
                 "s33"}], "-", 
                RowBox[{"s02", " ", "s23", " ", "s33"}]}], ")"}]}], "+", 
             RowBox[{"s04", " ", "s12", " ", "s13", " ", "s22", " ", "s34"}], 
             "+", 
             RowBox[{"s01", " ", "s13", " ", "s22", " ", "s24", " ", "s34"}], 
             "-", 
             RowBox[{"s04", " ", 
              SuperscriptBox["s12", "2"], " ", "s33", " ", "s34"}], "+", 
             RowBox[{"s01", " ", "s12", " ", "s24", " ", "s33", " ", "s34"}], 
             "-", 
             RowBox[{"s01", " ", "s12", " ", "s22", " ", 
              SuperscriptBox["s34", "2"]}], "-", 
             RowBox[{"s03", " ", "s12", " ", "s13", " ", "s22", " ", "s44"}], 
             "+", 
             RowBox[{"s02", " ", 
              SuperscriptBox["s13", "2"], " ", "s22", " ", "s44"}], "+", 
             RowBox[{"s04", " ", 
              SuperscriptBox["s13", "2"], " ", "s22", " ", "s44"}], "-", 
             RowBox[{
             "2", " ", "s04", " ", "s12", " ", "s13", " ", "s23", " ", 
              "s44"}], "-", 
             RowBox[{"s01", " ", "s13", " ", "s22", " ", "s23", " ", "s44"}], 
             "+", 
             RowBox[{"s03", " ", "s12", " ", "s13", " ", "s24", " ", "s44"}], 
             "-", 
             RowBox[{"s02", " ", 
              SuperscriptBox["s13", "2"], " ", "s24", " ", "s44"}], "+", 
             RowBox[{"s01", " ", "s13", " ", "s23", " ", "s24", " ", "s44"}], 
             "+", 
             RowBox[{"s03", " ", 
              SuperscriptBox["s12", "2"], " ", "s33", " ", "s44"}], "+", 
             RowBox[{"s04", " ", 
              SuperscriptBox["s12", "2"], " ", "s33", " ", "s44"}], "-", 
             RowBox[{"s02", " ", "s12", " ", "s13", " ", "s33", " ", "s44"}], 
             "+", 
             RowBox[{"s01", " ", "s12", " ", "s22", " ", "s33", " ", "s44"}], 
             "+", 
             RowBox[{"s01", " ", "s13", " ", "s22", " ", "s33", " ", "s44"}], 
             "-", 
             RowBox[{"s01", " ", "s12", " ", "s23", " ", "s33", " ", "s44"}], 
             "-", 
             RowBox[{"s01", " ", "s12", " ", "s24", " ", "s33", " ", "s44"}], 
             "-", 
             RowBox[{"s03", " ", 
              SuperscriptBox["s12", "2"], " ", "s34", " ", "s44"}], "+", 
             RowBox[{"s02", " ", "s12", " ", "s13", " ", "s34", " ", "s44"}], 
             "-", 
             RowBox[{"s01", " ", "s13", " ", "s22", " ", "s34", " ", "s44"}], 
             "+", 
             RowBox[{"s01", " ", "s12", " ", "s23", " ", "s34", " ", "s44"}], 
             "+", 
             RowBox[{"s14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["s23", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s04", " ", "s11"}], "+", 
                   RowBox[{"s01", " ", "s44"}]}], ")"}]}], "+", 
                RowBox[{"s33", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s02"}], " ", "s11", " ", "s24"}], "-", 
                   RowBox[{"2", " ", "s03", " ", "s12", " ", "s24"}], "+", 
                   RowBox[{"s02", " ", "s13", " ", "s24"}], "+", 
                   RowBox[{"s02", " ", "s12", " ", "s34"}], "-", 
                   RowBox[{"s02", " ", "s12", " ", "s44"}]}], ")"}]}], "+", 
                RowBox[{"s23", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s03", " ", "s11", " ", "s24"}], "+", 
                   RowBox[{"s04", " ", "s12", " ", "s33"}], "+", 
                   RowBox[{"s01", " ", "s24", " ", "s33"}], "+", 
                   RowBox[{"s02", " ", "s11", " ", "s34"}], "+", 
                   RowBox[{"s03", " ", "s12", " ", "s44"}], "+", 
                   RowBox[{"s02", " ", "s13", " ", "s44"}]}], ")"}]}], "+", 
                RowBox[{"s22", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s04", " ", "s13", " ", "s23"}], "+", 
                   RowBox[{"s03", " ", "s13", " ", "s24"}], "+", 
                   RowBox[{"s04", " ", "s11", " ", "s33"}], "-", 
                   RowBox[{"s04", " ", "s12", " ", "s33"}], "-", 
                   RowBox[{"s04", " ", "s13", " ", "s33"}], "-", 
                   RowBox[{"s01", " ", "s24", " ", "s33"}], "-", 
                   RowBox[{"s03", " ", "s11", " ", "s34"}], "+", 
                   RowBox[{"s03", " ", "s12", " ", "s34"}], "-", 
                   RowBox[{"2", " ", "s02", " ", "s13", " ", "s34"}], "+", 
                   RowBox[{"s01", " ", "s23", " ", "s34"}], "-", 
                   RowBox[{"s01", " ", "s33", " ", "s34"}], "-", 
                   RowBox[{"s03", " ", "s13", " ", "s44"}], "+", 
                   RowBox[{"s01", " ", "s33", " ", "s44"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"s11", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["s24", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s03"}], " ", "s13"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s01", "+", "s03"}], ")"}], " ", "s33"}]}], 
                  ")"}]}], "+", 
                RowBox[{"s04", " ", "s12", " ", "s23", " ", "s34"}], "-", 
                RowBox[{"s02", " ", "s12", " ", 
                 SuperscriptBox["s34", "2"]}], "-", 
                RowBox[{"s03", " ", "s12", " ", "s23", " ", "s44"}], "-", 
                RowBox[{"s02", " ", "s13", " ", "s23", " ", "s44"}], "+", 
                RowBox[{"s01", " ", 
                 SuperscriptBox["s23", "2"], " ", "s44"}], "+", 
                RowBox[{"s04", " ", 
                 SuperscriptBox["s23", "2"], " ", "s44"}], "+", 
                RowBox[{"s02", " ", "s12", " ", "s33", " ", "s44"}], "+", 
                RowBox[{"s02", " ", "s23", " ", "s33", " ", "s44"}], "-", 
                RowBox[{"s02", " ", "s23", " ", "s34", " ", "s44"}], "+", 
                RowBox[{"s22", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s04"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"s13", "+", "s23", "-", "s33"}], ")"}], " ", 
                    "s34"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s01", "+", "s02"}], ")"}], " ", 
                    SuperscriptBox["s34", "2"]}], "+", 
                   RowBox[{"s03", " ", 
                    RowBox[{"(", 
                    RowBox[{"s13", "+", "s23"}], ")"}], " ", "s44"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s01", "+", "s02", "+", "s03", "+", "s04"}], 
                    ")"}], " ", "s33", " ", "s44"}], "+", 
                   RowBox[{"s03", " ", "s34", " ", "s44"}]}], ")"}]}], "+", 
                RowBox[{"s24", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s04"}], " ", "s12", " ", "s33"}], "+", 
                   RowBox[{"s04", " ", "s22", " ", "s33"}], "+", 
                   RowBox[{"s03", " ", "s12", " ", "s34"}], "+", 
                   RowBox[{"s02", " ", "s13", " ", "s34"}], "-", 
                   RowBox[{"s03", " ", "s22", " ", "s34"}], "-", 
                   RowBox[{"s02", " ", "s33", " ", "s34"}], "+", 
                   RowBox[{"s02", " ", "s33", " ", "s44"}], "-", 
                   RowBox[{"s23", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"s04", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "s13"}], "+", "s33"}], ")"}]}], "+", 
                    RowBox[{"2", " ", "s01", " ", "s34"}], "+", 
                    RowBox[{"s03", " ", "s44"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11"}], " ", 
              SuperscriptBox["s24", "2"], " ", "s33"}], "+", 
             RowBox[{
              SuperscriptBox["s14", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s23", "2"], "-", 
                RowBox[{"s22", " ", "s33"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "s11", " ", "s23", " ", "s24", " ", "s34"}], 
             "+", 
             RowBox[{
              SuperscriptBox["s12", "2"], " ", 
              SuperscriptBox["s34", "2"]}], "-", 
             RowBox[{"s11", " ", "s22", " ", 
              SuperscriptBox["s34", "2"]}], "-", 
             RowBox[{"2", " ", "s14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s13", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"s12", " ", "s24", " ", "s33"}], "-", 
                RowBox[{"s13", " ", "s22", " ", "s34"}], "+", 
                RowBox[{"s12", " ", "s23", " ", "s34"}]}], ")"}]}], "-", 
             RowBox[{"s11", " ", 
              SuperscriptBox["s23", "2"], " ", "s44"}], "-", 
             RowBox[{
              SuperscriptBox["s12", "2"], " ", "s33", " ", "s44"}], "+", 
             RowBox[{"s11", " ", "s22", " ", "s33", " ", "s44"}], "+", 
             RowBox[{
              SuperscriptBox["s13", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s24", "2"], "-", 
                RowBox[{"s22", " ", "s44"}]}], ")"}]}], "+", 
             RowBox[{"s12", " ", "s13", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s24", " ", "s34"}], "+", 
                RowBox[{"2", " ", "s23", " ", "s44"}]}], ")"}]}]}], ")"}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s11", " ", 
         SuperscriptBox["s24", "2"], " ", "s33"}], "+", 
        RowBox[{
         SuperscriptBox["s14", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["s23", "2"]}], "+", 
           RowBox[{"s22", " ", "s33"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "s11", " ", "s23", " ", "s24", " ", "s34"}], "-", 
        RowBox[{
         SuperscriptBox["s12", "2"], " ", 
         SuperscriptBox["s34", "2"]}], "+", 
        RowBox[{"s11", " ", "s22", " ", 
         SuperscriptBox["s34", "2"]}], "+", 
        RowBox[{"2", " ", "s14", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s13", " ", "s23", " ", "s24"}], "-", 
           RowBox[{"s12", " ", "s24", " ", "s33"}], "-", 
           RowBox[{"s13", " ", "s22", " ", "s34"}], "+", 
           RowBox[{"s12", " ", "s23", " ", "s34"}]}], ")"}]}], "+", 
        RowBox[{"s11", " ", 
         SuperscriptBox["s23", "2"], " ", "s44"}], "+", 
        RowBox[{
         SuperscriptBox["s12", "2"], " ", "s33", " ", "s44"}], "-", 
        RowBox[{"s11", " ", "s22", " ", "s33", " ", "s44"}], "+", 
        RowBox[{
         SuperscriptBox["s13", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["s24", "2"]}], "+", 
           RowBox[{"s22", " ", "s44"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "s12", " ", "s13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s24", " ", "s34"}], "-", 
           RowBox[{"s23", " ", "s44"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.919134354008011*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"6e56a713-b534-474d-ae40-1d53a4746f1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      SubsuperscriptBox[
       StyleBox["C", "TI"], "5", 
       RowBox[{"(", "2", ")"}]], TraditionalForm], "errors" -> {}, "input" -> 
    "C_{5}^{(2)}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], 
  TraditionalForm]],ExpressionUUID->"c61729b6-d7fd-4e37-90cd-6278051a3d76"]], \
"Section",
 CellChangeTimes->{
  3.9191344063432913`*^9},ExpressionUUID->"e3b7f015-6d93-4fb4-84d8-\
173a1f2d2b0e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "s01"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s24", "2"], " ", "s33", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s03"}], " ", "s11"}], "+", 
            RowBox[{"s01", " ", "s33"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["s22", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s04", " ", "s14", " ", "s33"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", "s13"}], "+", 
               RowBox[{"s03", " ", "s14"}]}], ")"}], " ", "s34"}], "+", 
            RowBox[{"s01", " ", 
             SuperscriptBox["s34", "2"]}], "+", 
            RowBox[{"s03", " ", "s13", " ", "s44"}], "-", 
            RowBox[{"s01", " ", "s33", " ", "s44"}]}], ")"}]}], "+", 
         RowBox[{"s44", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s02", " ", "s12", " ", "s33", " ", 
             RowBox[{"(", 
              RowBox[{"s33", "-", 
               RowBox[{"2", " ", "s34"}], "+", "s44"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["s23", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s04"}], " ", "s11"}], "+", 
               RowBox[{"s01", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", "s12", " ", "s33"}], "+", 
               RowBox[{"s02", " ", "s14", " ", "s33"}], "+", 
               RowBox[{"s02", " ", "s11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s33"}], "+", "s34"}], ")"}]}], "-", 
               RowBox[{"s03", " ", "s12", " ", "s44"}], "-", 
               RowBox[{"s02", " ", "s13", " ", "s44"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"s24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s22", " ", "s33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s04"}], " ", "s11"}], "+", 
               RowBox[{"s04", " ", "s13"}], "+", 
               RowBox[{"s03", " ", "s14"}], "-", 
               RowBox[{"2", " ", "s01", " ", "s34"}], "+", 
               RowBox[{"2", " ", "s01", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s03", " ", "s22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11", " ", "s34"}], "-", 
               RowBox[{"2", " ", "s13", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s04"}], " ", "s12", " ", "s33"}], "-", 
               RowBox[{"s02", " ", "s14", " ", "s33"}], "+", 
               RowBox[{"s02", " ", "s11", " ", 
                RowBox[{"(", 
                 RowBox[{"s34", "-", "s44"}], ")"}]}], "+", 
               RowBox[{"s03", " ", "s12", " ", "s44"}], "+", 
               RowBox[{"s02", " ", "s13", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", "s11", " ", "s33"}], "+", 
               RowBox[{"s03", " ", "s11", " ", "s44"}], "-", 
               RowBox[{"2", " ", "s01", " ", "s33", " ", "s44"}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"s22", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s02"}], " ", "s11", " ", 
             SuperscriptBox["s34", "2"]}], "-", 
            RowBox[{"s03", " ", "s11", " ", "s34", " ", "s44"}], "+", 
            RowBox[{"s03", " ", "s12", " ", "s34", " ", "s44"}], "+", 
            RowBox[{"s02", " ", "s13", " ", "s34", " ", "s44"}], "+", 
            RowBox[{"s03", " ", "s13", " ", 
             SuperscriptBox["s44", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s33", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", "s14"}], "-", 
               RowBox[{"s01", " ", "s44"}]}], ")"}]}], "-", 
            RowBox[{"s33", " ", "s44", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s02", "+", "s03", "+", "s04"}], ")"}], " ", 
                  "s11"}], ")"}]}], "+", 
               RowBox[{"s03", " ", "s12"}], "+", 
               RowBox[{"s04", " ", "s12"}], "+", 
               RowBox[{"s02", " ", "s13"}], "+", 
               RowBox[{"s04", " ", "s13"}], "+", 
               RowBox[{"s02", " ", "s14"}], "+", 
               RowBox[{"s03", " ", "s14"}], "+", 
               RowBox[{"s01", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s33", " ", "s34", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s11"}], "+", "s12"}], ")"}]}], "+", 
               RowBox[{"s02", " ", "s14"}], "+", 
               RowBox[{"2", " ", "s01", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "s04", " ", "s14", " ", "s33"}], "+", 
               RowBox[{"s04", " ", "s11", " ", "s34"}], "-", 
               RowBox[{"s03", " ", "s11", " ", "s44"}], "+", 
               RowBox[{"s04", " ", "s13", " ", "s44"}], "+", 
               RowBox[{"s03", " ", "s14", " ", "s44"}], "+", 
               RowBox[{"2", " ", "s01", " ", "s33", " ", "s44"}], "-", 
               RowBox[{"2", " ", "s01", " ", "s34", " ", "s44"}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "-", 
      RowBox[{"s04", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s04", " ", 
          SuperscriptBox["s13", "2"], " ", 
          SuperscriptBox["s22", "2"]}], "-", 
         RowBox[{
         "2", " ", "s04", " ", "s12", " ", "s13", " ", "s22", " ", "s33"}], 
         "+", 
         RowBox[{"s01", " ", "s13", " ", "s22", " ", "s24", " ", "s33"}], "+", 
         RowBox[{"s04", " ", 
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s33", "2"]}], "-", 
         RowBox[{"s01", " ", "s12", " ", "s24", " ", 
          SuperscriptBox["s33", "2"]}], "+", 
         RowBox[{"s14", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s22", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s03", " ", "s11"}], "-", 
               RowBox[{"2", " ", "s01", " ", "s33"}]}], ")"}]}], "+", 
            RowBox[{"s22", " ", "s33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s02", "+", "s03"}], ")"}], " ", "s11"}], ")"}]}], 
               "+", 
               RowBox[{"s03", " ", "s12"}], "+", 
               RowBox[{"s02", " ", "s13"}], "+", 
               RowBox[{"s01", " ", "s33"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["s22", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s03"}], " ", "s13"}], "+", 
               RowBox[{"s01", " ", "s33"}]}], ")"}]}], "+", 
            RowBox[{"s02", " ", "s33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11", " ", "s23"}], "-", 
               RowBox[{"s12", " ", "s33"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"s01", " ", "s13", " ", 
          SuperscriptBox["s22", "2"], " ", "s34"}], "+", 
         RowBox[{"s01", " ", "s12", " ", "s22", " ", "s33", " ", "s34"}], "+", 
         RowBox[{
          SuperscriptBox["s11", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s04", " ", 
             SuperscriptBox["s23", "2"]}], "-", 
            RowBox[{"s03", " ", "s23", " ", "s24"}], "-", 
            RowBox[{"s04", " ", "s22", " ", "s33"}], "+", 
            RowBox[{"s02", " ", "s24", " ", "s33"}], "+", 
            RowBox[{"s03", " ", "s22", " ", "s34"}], "-", 
            RowBox[{"s02", " ", "s23", " ", "s34"}]}], ")"}]}], "+", 
         RowBox[{"s03", " ", "s12", " ", "s13", " ", "s22", " ", "s44"}], "-", 
         RowBox[{"s02", " ", 
          SuperscriptBox["s13", "2"], " ", "s22", " ", "s44"}], "+", 
         RowBox[{"s01", " ", "s13", " ", "s22", " ", "s23", " ", "s44"}], "-", 
         RowBox[{"s03", " ", 
          SuperscriptBox["s12", "2"], " ", "s33", " ", "s44"}], "+", 
         RowBox[{"s02", " ", "s12", " ", "s13", " ", "s33", " ", "s44"}], "-", 
         RowBox[{"s01", " ", "s12", " ", "s22", " ", "s33", " ", "s44"}], "-", 
         RowBox[{"s01", " ", "s13", " ", "s22", " ", "s33", " ", "s44"}], "+", 
         RowBox[{"s01", " ", "s12", " ", "s23", " ", "s33", " ", "s44"}], "+", 
         RowBox[{"s11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "s04", " ", "s12", " ", "s23", " ", 
             "s33"}], "+", 
            RowBox[{"s03", " ", "s12", " ", "s24", " ", "s33"}], "-", 
            RowBox[{"2", " ", "s02", " ", "s13", " ", "s24", " ", "s33"}], 
            "+", 
            RowBox[{"s01", " ", "s23", " ", "s24", " ", "s33"}], "+", 
            RowBox[{"s02", " ", "s24", " ", 
             SuperscriptBox["s33", "2"]}], "+", 
            RowBox[{"s02", " ", "s12", " ", "s33", " ", "s34"}], "+", 
            RowBox[{
             SuperscriptBox["s22", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s04"}], " ", "s33"}], "+", 
               RowBox[{"s03", " ", "s34"}]}], ")"}]}], "+", 
            RowBox[{"s03", " ", "s12", " ", "s23", " ", "s44"}], "+", 
            RowBox[{"s02", " ", "s13", " ", "s23", " ", "s44"}], "-", 
            RowBox[{"s01", " ", 
             SuperscriptBox["s23", "2"], " ", "s44"}], "-", 
            RowBox[{"s02", " ", "s12", " ", "s33", " ", "s44"}], "-", 
            RowBox[{"s02", " ", "s23", " ", "s33", " ", "s44"}], "+", 
            RowBox[{"s22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s03", " ", "s13", " ", "s24"}], "+", 
               RowBox[{"2", " ", "s04", " ", "s12", " ", "s33"}], "+", 
               RowBox[{"2", " ", "s04", " ", "s13", " ", "s33"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s01", "+", "s03"}], ")"}], " ", "s24", " ", "s33"}],
                "-", 
               RowBox[{"s04", " ", 
                SuperscriptBox["s33", "2"]}], "-", 
               RowBox[{"2", " ", "s03", " ", "s12", " ", "s34"}], "+", 
               RowBox[{"s02", " ", "s13", " ", "s34"}], "-", 
               RowBox[{"s01", " ", "s33", " ", "s34"}], "-", 
               RowBox[{"s02", " ", "s33", " ", "s34"}], "-", 
               RowBox[{"s03", " ", "s13", " ", "s44"}], "+", 
               RowBox[{"s01", " ", "s33", " ", "s44"}], "+", 
               RowBox[{"s02", " ", "s33", " ", "s44"}], "+", 
               RowBox[{"s03", " ", "s33", " ", "s44"}], "+", 
               RowBox[{"s23", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "s04", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "s13"}], "+", "s33"}], ")"}]}], "+", 
                  RowBox[{"s01", " ", "s34"}], "-", 
                  RowBox[{"s03", " ", "s44"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"s03", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s14", "2"], " ", "s22", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s03", " ", "s22"}], "-", 
            RowBox[{"s02", " ", "s33"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["s11", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s03", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"s04", " ", "s22", " ", "s34"}], "-", 
            RowBox[{"s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", "s23"}], "+", 
               RowBox[{"s02", " ", "s34"}]}], ")"}]}], "-", 
            RowBox[{"s03", " ", "s22", " ", "s44"}], "+", 
            RowBox[{"s02", " ", "s23", " ", "s44"}]}], ")"}]}], "+", 
         RowBox[{"s14", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["s22", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", "s13"}], "+", 
               RowBox[{"s01", " ", "s34"}]}], ")"}]}], "+", 
            RowBox[{"s22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", "s11", " ", "s23"}], "-", 
               RowBox[{"2", " ", "s03", " ", "s11", " ", "s24"}], "-", 
               RowBox[{"s04", " ", "s11", " ", "s33"}], "+", 
               RowBox[{"s04", " ", "s12", " ", "s33"}], "+", 
               RowBox[{"s01", " ", "s24", " ", "s33"}], "+", 
               RowBox[{"s02", " ", "s11", " ", "s34"}], "+", 
               RowBox[{"2", " ", "s03", " ", "s11", " ", "s44"}], "-", 
               RowBox[{"2", " ", "s03", " ", "s12", " ", "s44"}], "+", 
               RowBox[{"s02", " ", "s13", " ", "s44"}], "+", 
               RowBox[{"s01", " ", "s23", " ", "s44"}], "-", 
               RowBox[{"s01", " ", "s33", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s02", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11", " ", "s24", " ", "s33"}], "-", 
               RowBox[{"2", " ", "s11", " ", "s23", " ", "s44"}], "+", 
               RowBox[{"s12", " ", "s33", " ", "s44"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"s44", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s04"}], " ", "s12", " ", "s33"}], "+", 
               RowBox[{"s01", " ", "s24", " ", "s33"}], "+", 
               RowBox[{"s01", " ", "s22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s33"}], "+", "s34"}], ")"}]}], "+", 
               RowBox[{"s03", " ", "s12", " ", "s44"}], "-", 
               RowBox[{"s01", " ", "s23", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s01", " ", 
                SuperscriptBox["s22", "2"]}], "-", 
               RowBox[{"s02", " ", "s12", " ", "s44"}], "+", 
               RowBox[{"s22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s04", " ", "s12"}], "-", 
                  RowBox[{"2", " ", "s01", " ", "s24"}], "+", 
                  RowBox[{"s01", " ", "s44"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"s11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s01"}], " ", 
             SuperscriptBox["s24", "2"], " ", "s33"}], "+", 
            RowBox[{
             SuperscriptBox["s22", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", "s34"}], "-", 
               RowBox[{"s03", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s44", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s04", " ", "s23"}], "-", 
                  RowBox[{"s02", " ", "s33"}], "+", 
                  RowBox[{"s02", " ", "s34"}]}], ")"}]}], "+", 
               RowBox[{"s02", " ", "s23", " ", "s44"}]}], ")"}]}], "-", 
            RowBox[{"s22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "s04", " ", "s12", " ", "s34"}], "-", 
               RowBox[{"2", " ", "s03", " ", "s12", " ", "s44"}], "+", 
               RowBox[{"s02", " ", "s13", " ", "s44"}], "+", 
               RowBox[{"s04", " ", "s13", " ", "s44"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s01", "+", "s04"}], ")"}], " ", "s23", " ", "s44"}],
                "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s01", "+", "s02", "+", "s04"}], ")"}], " ", "s33", 
                " ", "s44"}], "+", 
               RowBox[{"s01", " ", "s34", " ", "s44"}], "+", 
               RowBox[{"s02", " ", "s34", " ", "s44"}], "+", 
               RowBox[{"s03", " ", 
                SuperscriptBox["s44", "2"]}]}], ")"}]}], "+", 
            RowBox[{"s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", "s12", " ", "s33"}], "-", 
               RowBox[{"2", " ", "s03", " ", "s12", " ", "s44"}], "+", 
               RowBox[{"s02", " ", "s13", " ", "s44"}], "+", 
               RowBox[{"s01", " ", "s23", " ", "s44"}], "-", 
               RowBox[{"s02", " ", "s33", " ", "s44"}], "+", 
               RowBox[{"s22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s04", " ", 
                   RowBox[{"(", 
                    RowBox[{"s13", "-", "s33"}], ")"}]}], "+", 
                  RowBox[{"s01", " ", "s34"}], "+", 
                  RowBox[{"2", " ", "s03", " ", "s44"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"s02", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s14", "2"], " ", "s33", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s03"}], " ", "s22"}], "+", 
            RowBox[{"s02", " ", "s33"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["s11", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s04", " ", "s24", " ", "s33"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", "s23"}], "+", 
               RowBox[{"s03", " ", "s24"}]}], ")"}], " ", "s34"}], "+", 
            RowBox[{"s02", " ", 
             SuperscriptBox["s34", "2"]}], "+", 
            RowBox[{"s03", " ", "s23", " ", "s44"}], "-", 
            RowBox[{"s02", " ", "s33", " ", "s44"}]}], ")"}]}], "+", 
         RowBox[{"s14", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s04", " ", "s11", " ", "s23", " ", "s33"}], "-", 
            RowBox[{"s04", " ", "s12", " ", 
             SuperscriptBox["s33", "2"]}], "+", 
            RowBox[{"s24", " ", "s33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s03", " ", "s11"}], "-", 
               RowBox[{"s01", " ", "s33"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "s02", " ", "s11", " ", "s33", " ", "s34"}], 
            "-", 
            RowBox[{"2", " ", "s03", " ", "s11", " ", "s23", " ", "s44"}], 
            "+", 
            RowBox[{"2", " ", "s02", " ", "s11", " ", "s33", " ", "s44"}], 
            "+", 
            RowBox[{"s03", " ", "s12", " ", "s33", " ", "s44"}], "-", 
            RowBox[{"2", " ", "s02", " ", "s13", " ", "s33", " ", "s44"}], 
            "+", 
            RowBox[{"s01", " ", "s23", " ", "s33", " ", "s44"}], "+", 
            RowBox[{"s22", " ", "s33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s11"}], "+", "s13"}], ")"}]}], "+", 
               RowBox[{"s01", " ", "s34"}], "-", 
               RowBox[{"s01", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s03", " ", "s22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11", " ", "s34"}], "+", 
               RowBox[{"s13", " ", "s44"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"s44", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s01", " ", "s12", " ", "s33", " ", 
             RowBox[{"(", 
              RowBox[{"s33", "-", 
               RowBox[{"2", " ", "s34"}], "+", "s44"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["s13", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s04"}], " ", "s22"}], "+", 
               RowBox[{"s02", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", "s12", " ", "s33"}], "+", 
               RowBox[{"s01", " ", "s24", " ", "s33"}], "+", 
               RowBox[{"s01", " ", "s22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s33"}], "+", "s34"}], ")"}]}], "-", 
               RowBox[{"s03", " ", "s12", " ", "s44"}], "-", 
               RowBox[{"s01", " ", "s23", " ", "s44"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"s11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s04", " ", "s12", " ", "s33", " ", "s34"}], "+", 
            RowBox[{"s04", " ", "s13", " ", "s23", " ", "s44"}], "-", 
            RowBox[{"s03", " ", "s12", " ", "s33", " ", "s44"}], "-", 
            RowBox[{"s04", " ", "s12", " ", "s33", " ", "s44"}], "+", 
            RowBox[{"2", " ", "s02", " ", "s13", " ", "s33", " ", "s44"}], 
            "-", 
            RowBox[{"s01", " ", "s23", " ", "s33", " ", "s44"}], "-", 
            RowBox[{"s04", " ", "s23", " ", "s33", " ", "s44"}], "-", 
            RowBox[{"s02", " ", 
             SuperscriptBox["s33", "2"], " ", "s44"}], "+", 
            RowBox[{"s03", " ", "s12", " ", "s34", " ", "s44"}], "-", 
            RowBox[{"2", " ", "s02", " ", "s13", " ", "s34", " ", "s44"}], 
            "+", 
            RowBox[{"s01", " ", "s23", " ", "s34", " ", "s44"}], "+", 
            RowBox[{"2", " ", "s02", " ", "s33", " ", "s34", " ", "s44"}], 
            "+", 
            RowBox[{"s03", " ", "s23", " ", 
             SuperscriptBox["s44", "2"]}], "-", 
            RowBox[{"s02", " ", "s33", " ", 
             SuperscriptBox["s44", "2"]}], "+", 
            RowBox[{"s22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s01"}], " ", 
                SuperscriptBox["s34", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s03"}], " ", "s13"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s01", "+", "s03", "+", "s04"}], ")"}], " ", 
                   "s33"}]}], ")"}], " ", "s44"}], "-", 
               RowBox[{"s34", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s04", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "s13"}], "+", "s33"}], ")"}]}], "+", 
                  RowBox[{"s03", " ", "s44"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s04", " ", 
                SuperscriptBox["s33", "2"]}], "+", 
               RowBox[{"s03", " ", "s13", " ", "s44"}], "+", 
               RowBox[{"s33", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "s04", " ", "s13"}], "+", 
                  RowBox[{"s01", " ", "s34"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s01", "+", "s03"}], ")"}], " ", "s44"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"s00", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s14", "2"], " ", "s22", " ", "s33", " ", 
          RowBox[{"(", 
           RowBox[{"s22", "-", 
            RowBox[{"2", " ", "s23"}], "+", "s33"}], ")"}]}], "+", 
         RowBox[{"s44", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["s13", "2"], " ", "s22", " ", 
             RowBox[{"(", 
              RowBox[{"s22", "-", 
               RowBox[{"2", " ", "s24"}], "+", "s44"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["s12", "2"], " ", "s33", " ", 
             RowBox[{"(", 
              RowBox[{"s33", "-", 
               RowBox[{"2", " ", "s34"}], "+", "s44"}], ")"}]}], "+", 
            RowBox[{"2", " ", "s12", " ", "s13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s24", " ", "s33"}], "+", 
               RowBox[{"s22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s33"}], "+", "s34"}], ")"}]}], "-", 
               RowBox[{"s23", " ", "s44"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["s11", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["s24", "2"], " ", "s33"}], "-", 
            RowBox[{"2", " ", "s23", " ", "s24", " ", "s34"}], "+", 
            RowBox[{
             SuperscriptBox["s23", "2"], " ", "s44"}], "+", 
            RowBox[{"s22", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["s34", "2"], "-", 
               RowBox[{"s33", " ", "s44"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "s14", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s11", " ", "s22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s24", " ", "s33"}], "-", 
               RowBox[{"s23", " ", "s34"}], "+", 
               RowBox[{"s33", " ", 
                RowBox[{"(", 
                 RowBox[{"s34", "-", "s44"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"s11", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s24"}], " ", "s33"}], "+", 
               RowBox[{"s23", " ", "s44"}]}], ")"}]}], "+", 
            RowBox[{"s13", " ", "s22", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s24"}], " ", "s33"}], "+", 
               RowBox[{"s22", " ", "s34"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s23"}], "+", "s33"}], ")"}], " ", "s44"}]}], 
              ")"}]}], "+", 
            RowBox[{"s12", " ", "s33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s24", " ", "s33"}], "-", 
               RowBox[{"s23", " ", "s44"}], "+", 
               RowBox[{"s22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s34"}], "+", "s44"}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"s11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["s24", "2"], " ", 
             SuperscriptBox["s33", "2"]}], "-", 
            RowBox[{"2", " ", "s12", " ", "s22", " ", 
             SuperscriptBox["s34", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["s22", "2"], " ", 
             SuperscriptBox["s34", "2"]}], "+", 
            RowBox[{"2", " ", "s12", " ", "s22", " ", "s33", " ", "s44"}], 
            "-", 
            RowBox[{
             SuperscriptBox["s22", "2"], " ", "s33", " ", "s44"}], "-", 
            RowBox[{"2", " ", "s12", " ", "s23", " ", "s33", " ", "s44"}], 
            "+", 
            RowBox[{"2", " ", "s22", " ", "s23", " ", "s33", " ", "s44"}], 
            "-", 
            RowBox[{"s22", " ", 
             SuperscriptBox["s33", "2"], " ", "s44"}], "+", 
            RowBox[{"2", " ", "s12", " ", "s23", " ", "s34", " ", "s44"}], 
            "-", 
            RowBox[{"2", " ", "s22", " ", "s23", " ", "s34", " ", "s44"}], 
            "+", 
            RowBox[{"2", " ", "s22", " ", "s33", " ", "s34", " ", "s44"}], 
            "+", 
            RowBox[{
             SuperscriptBox["s23", "2"], " ", 
             SuperscriptBox["s44", "2"]}], "-", 
            RowBox[{"s22", " ", "s33", " ", 
             SuperscriptBox["s44", "2"]}], "-", 
            RowBox[{"2", " ", "s24", " ", "s33", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s22", " ", "s34"}], "-", 
               RowBox[{"s22", " ", "s44"}], "+", 
               RowBox[{"s23", " ", "s44"}], "+", 
               RowBox[{"s12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s34"}], "+", "s44"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "s13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["s24", "2"], " ", "s33"}], "+", 
               RowBox[{"s22", " ", 
                RowBox[{"(", 
                 RowBox[{"s23", "-", "s33", "+", "s34"}], ")"}], " ", "s44"}],
                "-", 
               RowBox[{"s24", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s22", " ", "s34"}], "+", 
                  RowBox[{"s23", " ", "s44"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s04"}], " ", 
             SuperscriptBox["s13", "2"], " ", "s22", " ", "s24"}], "+", 
            RowBox[{"s04", " ", "s12", " ", "s13", " ", "s24", " ", "s33"}], 
            "-", 
            RowBox[{"s01", " ", "s13", " ", 
             SuperscriptBox["s24", "2"], " ", "s33"}], "+", 
            RowBox[{
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s03"}], " ", "s22", " ", "s23"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s02", "+", "s03"}], ")"}], " ", "s22", " ", "s33"}],
                "-", 
               RowBox[{"s02", " ", "s23", " ", "s33"}]}], ")"}]}], "+", 
            RowBox[{"s04", " ", "s12", " ", "s13", " ", "s22", " ", "s34"}], 
            "+", 
            RowBox[{"s01", " ", "s13", " ", "s22", " ", "s24", " ", "s34"}], 
            "-", 
            RowBox[{"s04", " ", 
             SuperscriptBox["s12", "2"], " ", "s33", " ", "s34"}], "+", 
            RowBox[{"s01", " ", "s12", " ", "s24", " ", "s33", " ", "s34"}], 
            "-", 
            RowBox[{"s01", " ", "s12", " ", "s22", " ", 
             SuperscriptBox["s34", "2"]}], "-", 
            RowBox[{"s03", " ", "s12", " ", "s13", " ", "s22", " ", "s44"}], 
            "+", 
            RowBox[{"s02", " ", 
             SuperscriptBox["s13", "2"], " ", "s22", " ", "s44"}], "+", 
            RowBox[{"s04", " ", 
             SuperscriptBox["s13", "2"], " ", "s22", " ", "s44"}], "-", 
            RowBox[{
            "2", " ", "s04", " ", "s12", " ", "s13", " ", "s23", " ", "s44"}],
             "-", 
            RowBox[{"s01", " ", "s13", " ", "s22", " ", "s23", " ", "s44"}], 
            "+", 
            RowBox[{"s03", " ", "s12", " ", "s13", " ", "s24", " ", "s44"}], 
            "-", 
            RowBox[{"s02", " ", 
             SuperscriptBox["s13", "2"], " ", "s24", " ", "s44"}], "+", 
            RowBox[{"s01", " ", "s13", " ", "s23", " ", "s24", " ", "s44"}], 
            "+", 
            RowBox[{"s03", " ", 
             SuperscriptBox["s12", "2"], " ", "s33", " ", "s44"}], "+", 
            RowBox[{"s04", " ", 
             SuperscriptBox["s12", "2"], " ", "s33", " ", "s44"}], "-", 
            RowBox[{"s02", " ", "s12", " ", "s13", " ", "s33", " ", "s44"}], 
            "+", 
            RowBox[{"s01", " ", "s12", " ", "s22", " ", "s33", " ", "s44"}], 
            "+", 
            RowBox[{"s01", " ", "s13", " ", "s22", " ", "s33", " ", "s44"}], 
            "-", 
            RowBox[{"s01", " ", "s12", " ", "s23", " ", "s33", " ", "s44"}], 
            "-", 
            RowBox[{"s01", " ", "s12", " ", "s24", " ", "s33", " ", "s44"}], 
            "-", 
            RowBox[{"s03", " ", 
             SuperscriptBox["s12", "2"], " ", "s34", " ", "s44"}], "+", 
            RowBox[{"s02", " ", "s12", " ", "s13", " ", "s34", " ", "s44"}], 
            "-", 
            RowBox[{"s01", " ", "s13", " ", "s22", " ", "s34", " ", "s44"}], 
            "+", 
            RowBox[{"s01", " ", "s12", " ", "s23", " ", "s34", " ", "s44"}], 
            "+", 
            RowBox[{"s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["s23", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s04", " ", "s11"}], "+", 
                  RowBox[{"s01", " ", "s44"}]}], ")"}]}], "+", 
               RowBox[{"s33", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s02"}], " ", "s11", " ", "s24"}], "-", 
                  RowBox[{"2", " ", "s03", " ", "s12", " ", "s24"}], "+", 
                  RowBox[{"s02", " ", "s13", " ", "s24"}], "+", 
                  RowBox[{"s02", " ", "s12", " ", "s34"}], "-", 
                  RowBox[{"s02", " ", "s12", " ", "s44"}]}], ")"}]}], "+", 
               RowBox[{"s23", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s03", " ", "s11", " ", "s24"}], "+", 
                  RowBox[{"s04", " ", "s12", " ", "s33"}], "+", 
                  RowBox[{"s01", " ", "s24", " ", "s33"}], "+", 
                  RowBox[{"s02", " ", "s11", " ", "s34"}], "+", 
                  RowBox[{"s03", " ", "s12", " ", "s44"}], "+", 
                  RowBox[{"s02", " ", "s13", " ", "s44"}]}], ")"}]}], "+", 
               RowBox[{"s22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s04", " ", "s13", " ", "s23"}], "+", 
                  RowBox[{"s03", " ", "s13", " ", "s24"}], "+", 
                  RowBox[{"s04", " ", "s11", " ", "s33"}], "-", 
                  RowBox[{"s04", " ", "s12", " ", "s33"}], "-", 
                  RowBox[{"s04", " ", "s13", " ", "s33"}], "-", 
                  RowBox[{"s01", " ", "s24", " ", "s33"}], "-", 
                  RowBox[{"s03", " ", "s11", " ", "s34"}], "+", 
                  RowBox[{"s03", " ", "s12", " ", "s34"}], "-", 
                  RowBox[{"2", " ", "s02", " ", "s13", " ", "s34"}], "+", 
                  RowBox[{"s01", " ", "s23", " ", "s34"}], "-", 
                  RowBox[{"s01", " ", "s33", " ", "s34"}], "-", 
                  RowBox[{"s03", " ", "s13", " ", "s44"}], "+", 
                  RowBox[{"s01", " ", "s33", " ", "s44"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"s11", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["s24", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s03"}], " ", "s13"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s01", "+", "s03"}], ")"}], " ", "s33"}]}], 
                 ")"}]}], "+", 
               RowBox[{"s04", " ", "s12", " ", "s23", " ", "s34"}], "-", 
               RowBox[{"s02", " ", "s12", " ", 
                SuperscriptBox["s34", "2"]}], "-", 
               RowBox[{"s03", " ", "s12", " ", "s23", " ", "s44"}], "-", 
               RowBox[{"s02", " ", "s13", " ", "s23", " ", "s44"}], "+", 
               RowBox[{"s01", " ", 
                SuperscriptBox["s23", "2"], " ", "s44"}], "+", 
               RowBox[{"s04", " ", 
                SuperscriptBox["s23", "2"], " ", "s44"}], "+", 
               RowBox[{"s02", " ", "s12", " ", "s33", " ", "s44"}], "+", 
               RowBox[{"s02", " ", "s23", " ", "s33", " ", "s44"}], "-", 
               RowBox[{"s02", " ", "s23", " ", "s34", " ", "s44"}], "+", 
               RowBox[{"s22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s04"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"s13", "+", "s23", "-", "s33"}], ")"}], " ", 
                   "s34"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s01", "+", "s02"}], ")"}], " ", 
                   SuperscriptBox["s34", "2"]}], "+", 
                  RowBox[{"s03", " ", 
                   RowBox[{"(", 
                    RowBox[{"s13", "+", "s23"}], ")"}], " ", "s44"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s01", "+", "s02", "+", "s03", "+", "s04"}], 
                    ")"}], " ", "s33", " ", "s44"}], "+", 
                  RowBox[{"s03", " ", "s34", " ", "s44"}]}], ")"}]}], "+", 
               RowBox[{"s24", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s04"}], " ", "s12", " ", "s33"}], "+", 
                  RowBox[{"s04", " ", "s22", " ", "s33"}], "+", 
                  RowBox[{"s03", " ", "s12", " ", "s34"}], "+", 
                  RowBox[{"s02", " ", "s13", " ", "s34"}], "-", 
                  RowBox[{"s03", " ", "s22", " ", "s34"}], "-", 
                  RowBox[{"s02", " ", "s33", " ", "s34"}], "+", 
                  RowBox[{"s02", " ", "s33", " ", "s44"}], "-", 
                  RowBox[{"s23", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "s01", " ", "s34"}], "+", 
                    RowBox[{"s03", " ", "s44"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "s13"}], "+", "s33"}], ")"}], " ", 
                    RowBox[{"s0", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], "2"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s11"}], " ", 
          SuperscriptBox["s24", "2"], " ", "s33"}], "+", 
         RowBox[{
          SuperscriptBox["s14", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s23", "2"], "-", 
            RowBox[{"s22", " ", "s33"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "s11", " ", "s23", " ", "s24", " ", "s34"}], "+", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", 
          SuperscriptBox["s34", "2"]}], "-", 
         RowBox[{"s11", " ", "s22", " ", 
          SuperscriptBox["s34", "2"]}], "-", 
         RowBox[{"2", " ", "s14", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s13", " ", "s23", " ", "s24"}], "-", 
            RowBox[{"s12", " ", "s24", " ", "s33"}], "-", 
            RowBox[{"s13", " ", "s22", " ", "s34"}], "+", 
            RowBox[{"s12", " ", "s23", " ", "s34"}]}], ")"}]}], "-", 
         RowBox[{"s11", " ", 
          SuperscriptBox["s23", "2"], " ", "s44"}], "-", 
         RowBox[{
          SuperscriptBox["s12", "2"], " ", "s33", " ", "s44"}], "+", 
         RowBox[{"s11", " ", "s22", " ", "s33", " ", "s44"}], "+", 
         RowBox[{
          SuperscriptBox["s13", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s24", "2"], "-", 
            RowBox[{"s22", " ", "s44"}]}], ")"}]}], "+", 
         RowBox[{"s12", " ", "s13", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "s24", " ", "s34"}], "+", 
            RowBox[{"2", " ", "s23", " ", "s44"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s11", " ", 
         SuperscriptBox["s24", "2"], " ", "s33"}], "+", 
        RowBox[{
         SuperscriptBox["s14", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["s23", "2"]}], "+", 
           RowBox[{"s22", " ", "s33"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "s11", " ", "s23", " ", "s24", " ", "s34"}], "-", 
        RowBox[{
         SuperscriptBox["s12", "2"], " ", 
         SuperscriptBox["s34", "2"]}], "+", 
        RowBox[{"s11", " ", "s22", " ", 
         SuperscriptBox["s34", "2"]}], "+", 
        RowBox[{"2", " ", "s14", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s13", " ", "s23", " ", "s24"}], "-", 
           RowBox[{"s12", " ", "s24", " ", "s33"}], "-", 
           RowBox[{"s13", " ", "s22", " ", "s34"}], "+", 
           RowBox[{"s12", " ", "s23", " ", "s34"}]}], ")"}]}], "+", 
        RowBox[{"s11", " ", 
         SuperscriptBox["s23", "2"], " ", "s44"}], "+", 
        RowBox[{
         SuperscriptBox["s12", "2"], " ", "s33", " ", "s44"}], "-", 
        RowBox[{"s11", " ", "s22", " ", "s33", " ", "s44"}], "+", 
        RowBox[{
         SuperscriptBox["s13", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["s24", "2"]}], "+", 
           RowBox[{"s22", " ", "s44"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "s12", " ", "s13", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s24", " ", "s34"}], "-", 
           RowBox[{"s23", " ", "s44"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.919134510714203*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"7bc5426a-d8d3-464b-9550-52d45676d089"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 846},
WindowMargins->{{36, Automatic}, {16, Automatic}},
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) \
(2023\:5e741\:670830\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"83c7d88e-d7af-4d80-a5eb-4088ffe52d40"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 540, 14, 105, "Chapter",ExpressionUUID->"49a8b14a-7ffe-4993-94ad-3b084048bb25"],
Cell[CellGroupData[{
Cell[1145, 40, 549, 14, 114, "Section",ExpressionUUID->"d2f419bf-5e35-4a2a-8843-19d691db3b22"],
Cell[1697, 56, 16112, 372, 2129, "Output",ExpressionUUID->"b979d8ec-b674-4984-9b65-ec4db09a7bce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17846, 433, 547, 14, 114, "Section",ExpressionUUID->"97c9e3bf-2316-4739-bfe9-433ad8d930c8"],
Cell[18396, 449, 33864, 778, 4586, "Output",ExpressionUUID->"6e56a713-b534-474d-ae40-1d53a4746f1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52297, 1232, 476, 12, 103, "Section",ExpressionUUID->"e3b7f015-6d93-4fb4-84d8-173a1f2d2b0e"],
Cell[52776, 1246, 42274, 978, 5690, "Output",ExpressionUUID->"7bc5426a-d8d3-464b-9550-52d45676d089"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


